Complexity Comparison between Two Optimal-Ordered SIC MIMO Detectors Based on Matlab Simulations

This paper firstly introduces our shared Matlab source code that simulates the two optimal-ordered SIC detectors proposed in [1] and [2]. Based on our shared Matlab code, we compare the computational complexities between the two detectors in [1] and [2] by theoretical complexity calculations and numerical experiments. We carry out theoretical complexity calculations to obtain the worst-case complexities for the two detectors in [1] and [2]. Then from the theoretical worst-case complexities, we make the conclusion that the detector proposed in [2] requires 9N 2 more floating-point operations (flops) than the detector proposed in [1], where N is the number of transmit antennas. Our numerical experiments also show that the detector in [2] requires more worst-case and average complexities than the detector in [1].

==> MainFunction.m <==
clear all;
close all;
SNRdB = 35;
SNR = 10.^(SNRdB./10);  % linear scale

for ii=2:24 
    N=ii;
    M=N;
    ii_index = ii-1
    fixedOrderForWorstCase = 1;
%fixedOrderForWorstCase=1 means the fixed ordering with the worst-case computational complexity;
%fixedOrderForWorstCase=0 means optimal ordering
    
    a=(sign(randn(N,1))+i*sign(randn(N,1)))/sqrt(2); %a: Tramsmit signal vector with QPSK modulation
    H=(randn(M,N)+i*randn(M,N))/sqrt(2); %H: MIMO channel
    w=(randn(M,1))+i*(randn(M,1))/sqrt(2); %w: Gaussian Noise
    x = H*a + w/sqrt(SNR);  %x: receive signal vector
    
%The following function Trans2011Detector implements the V-BLAST detector proposed in 
% H. Zhu, W. Chen, B. Li, and F. Gao, ¡°An Improved Square-Root Algorithm for V-BLAST Based 
% on Efficient Inverse Cholesky Factorization¡±, IEEE Trans. Wireless Commun., vol. 10, no. 1, Jan. 2011.
    [FlopsTrans2011(ii_index), aDetectedTrans11]=Trans2011Detector(N,SNR,H,x,fixedOrderForWorstCase);
%     FlopsTrans2011Approximate(ii_index)=6*((1/2)*M*N^2+(5/6)*N^3)+2*((1/2)*M*N^2+(1/2)*N^3)+8*M*N+23*N^2;
    FlopsTrans2011Approximate(ii_index) = 4*M*N^2 + 6*N^3+12*M*N+(17/2)*N^2;
    
%The following function Trans2015Detector implements the V-BLAST detector proposed in 
%  K. Pham and K. Lee, ¡°Low-Complexity SIC Detection Algorithms
% for Multiple-Input Multiple-Output Systems¡±, IEEE Trans. on Signal
% Processing, pp. 4625-4633, vol. 63, no. 17, Sept. 2015.
    [FlopsTrans2015(ii_index),aDetectedTrans15]=...
        Trans2015Detector(N,SNR,H,x,fixedOrderForWorstCase);
    %should_Zeros2=     a-aDetectedTrans15
    if (mean(abs(aDetectedTrans15-aDetectedTrans11))>0.001)
        disp('the two V-BLAST detectors have obtained different results')
        pause
    end
    FlopsTrans2015Approximate(ii_index)= 4*M*N^2 + 6*N^3+12*M*N+(35/2)*N^2;
    FlopsTrans1511ApproxDominant(ii_index)= 4*M*N^2 + 6*N^3;
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
      fixedOrderForWorstCase = 0;
        %fixedOrderForWorstCase=1 means the fixed ordering with the worst-case computational complexity;
%fixedOrderForWorstCase=0 means optimal ordering
    testTimeForOpimalOrder = 10; %10000; % 100;
    
      SumOptimalOrderFlopsTrans11=0;
    SumOptimalOrderFlopsTrans15=0;
    for jj_time = 1:testTimeForOpimalOrder
        %jj_time
      
        a=(sign(randn(N,1))+i*sign(randn(N,1)))/sqrt(2);
        H=(randn(M,N)+i*randn(M,N))/sqrt(2);
        w=(randn(M,1))+i*(randn(M,1))/sqrt(2);
        x = H*a + w/sqrt(SNR);
        
        [OptimalOrderFlopsTrans11, aDetectedTrans11]=Trans2011Detector(N,SNR,H,x,fixedOrderForWorstCase);
       % should_Zeros=     a-aDetectedTrans11
        [OptimalOrderFlopsTrans15,aDetectedTrans15]=...
            Trans2015Detector(N,SNR,H,x,fixedOrderForWorstCase);
      %  should_Zeros2=     a-aDetectedTrans15
        if (mean(abs(aDetectedTrans15-aDetectedTrans11))>0.001)
            disp('the two V-BLAST detectors have obtained different results')
            pause
        end
            SumOptimalOrderFlopsTrans11=SumOptimalOrderFlopsTrans11+OptimalOrderFlopsTrans11;
           SumOptimalOrderFlopsTrans15=SumOptimalOrderFlopsTrans15+OptimalOrderFlopsTrans15;
    end
    OptimalOrderMeanTrans11(ii_index)=SumOptimalOrderFlopsTrans11/testTimeForOpimalOrder;
    OptimalOrderMeanTrans15(ii_index)=SumOptimalOrderFlopsTrans15/testTimeForOpimalOrder;
end

FlopsTrans2015Approximate./FlopsTrans2015
FlopsTrans2011Approximate./FlopsTrans2011


X_for_ruler_1 = [2:24] ;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure

plot( X_for_ruler_1,FlopsTrans2015,'ko-',...
    X_for_ruler_1,FlopsTrans2011,'kx:',...
    X_for_ruler_1,OptimalOrderMeanTrans15, 'kv-',...
    X_for_ruler_1,OptimalOrderMeanTrans11, 'k*:');
axis([2 24 0 1.6e5]);
grid
magnify;
xlabel('Number of transmit/receive antennas')
ylabel('Number of  flops')
legend( '[2] (worst-case peak value)', '[1] (worst-case peak value)','[2] (average value)', '[1] (average value)');



    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    figure
    
    plot( X_for_ruler_1,FlopsTrans2015,'ko:',...
        X_for_ruler_1,FlopsTrans2015Approximate,'kx:',...
        X_for_ruler_1,FlopsTrans2011,'kv:',...
        X_for_ruler_1,FlopsTrans2011Approximate, 'k*:',...
        X_for_ruler_1,FlopsTrans1511ApproxDominant,'k+:');
    axis([2 24 0 1.6e5]);
    grid
    magnify;
    xlabel('Number of transmit/receive antennas')
    ylabel('Number of flops')
    legend( '[2] (worst-case peak value)','[2] (approximate value computed by (9))', '[1] (worst-case peak value)','[1] (approximate value computed by (4))','O(MN^2+N^3) flops computed by (10)');
    

      


==> TableIItrans2015.m <==
function  [invR,v,TotalFlopsTableII]=TableIItrans2015(H,N,M,SquareSigma,fixedOrderForWorstCase)
%This function implements the algorithm described in Table II of the following paper:  
%  K. Pham and K. Lee, ¡°Low-Complexity SIC Detection Algorithms
% for Multiple-Input Multiple-Output Systems¡±, IEEE Trans. on Signal
% Processing, pp. 4625-4633, vol. 63, no. 17, Sept. 2015.

cm = 6; %complex multiplication
ca = 2; %complex addition
rcm = 2; %a real number multiply a complex number
rm = 1; %real multiplication
ra = 1; %real addition
rdiv = 1; %real division
rsqrt = 1; %real square-root

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Table II
%Step 1 in Table II
u=[1:N];
v=[];

%Step 2 in Table II
%  Phi2=H'*H+SquareSigma*eye(N);
Phi = zeros(N,N);
f2TableII=0;
for jj=1:N
    Phi(jj,jj:N)=H(:,jj)'*H(:,jj:N);
    f2TableII=f2TableII+ (N-jj+1) * (M*cm+(M-1)*ca); %H'H is Hermitian
    Phi(jj,jj)=Phi(jj,jj)+SquareSigma;
    f2TableII=f2TableII+1*ra; %H'H+lamda*I;
    Phi(jj+1:N,jj)=Phi(jj,jj+1:N)';
end

[G,flopsCholesky]=funcCholInBook(Phi);
f2TableII=f2TableII+flopsCholesky;

%Step 3 in Table II
R=G';
[invR,f3TableII]=funcBackSubstituteInBook(R);


f5TableII=0;
%Step 5 in Table II
for ii=1:N
    s(ii,1)=sum(real(invR(ii,ii:N)) .*real(invR(ii,ii:N))+imag(invR(ii,ii:N)) .*imag(invR(ii,ii:N)));
    f5TableII = f5TableII + ((N-ii+1)*rm+(N-ii)*ra)*2+1*ra;
end

f12TableII=0;

f13TableII=0;


for ii = 1:N-1     %Step 7
    n=N-(ii-1);      %Step 8
    
    
    %step 9 start
    if fixedOrderForWorstCase
        sMaxValue = 0;
        iDetect = 1;
    else
        [sMaxValue,iDetect] = max(s);  
    end
    v=[u(iDetect) v];
    u(iDetect)=[];
    %step 9   end
    
    
    

    %Steps 12 and 13 in Table II
    tempInvRrow = invR(iDetect,:);
    invR(iDetect,:) = [];
    invR = [invR(1:(n-1),:)
            tempInvRrow
            invR(n:(N-1),:)];
    recinvR = invR;
    for jj_givens=iDetect:(n-1)   %(n-1)=N-ii since n=N-(ii-1)
            [GivensMatrix,ResultGivens]=funcComplexGivensBook2row(invR(n,jj_givens),invR(n,jj_givens+1));
            f12TableII = f12TableII + 20*rm+5*ra+4*rdiv+3*rsqrt;

        invR(n,jj_givens)=0;
        invR(n,jj_givens+1)=ResultGivens;

        invR(1:jj_givens,jj_givens:jj_givens+1)=invR(1:jj_givens,jj_givens:jj_givens+1)*GivensMatrix;
        
        f13TableII= f13TableII+(jj_givens-1)*(3*cm+1*ca)+1*rm+1*rcm;% +1*rm+1*rcm=3 flops is for a Givens rotation to
        %rotate [0 a] where a is the real.
    end

    
    %Step 16 in Table II
    s(iDetect)=[];
    
    %Step 18 in Table II
    f18TableII = 0;
    s=real(s-invR(1:(n-1),n).*conj(invR(1:(n-1),n)));
    f18TableII = f18TableII + n*(2 * rm+1 * ra   +    1*ra);
end  %ii_big
v=[u v];

TotalFlopsTableII =          f2TableII+f3TableII+f5TableII+f12TableII+        f13TableII+f18TableII;



==> Trans2011Detector.m <==
function  [TotalFlops, aDetected]=Trans2011Detector(N,SNR,H,x,fixedOrderForWorstCase)
%This  function implements the V-BLAST detector proposed in 
% H. Zhu, W. Chen, B. Li, and F. Gao, ¡°An Improved Square-Root Algorithm for V-BLAST Based 
% on Efficient Inverse Cholesky Factorization¡±, IEEE Trans. Wireless Commun., vol. 10, no. 1, Jan. 2011.

%fixedOrderForWorstCase=0 means optimal ordering

cm = 6; %complex multiplication
ca = 2; %complex addition
rcm = 2; %a real number multiply a complex number
rm = 1; %real multiplication
ra = 1; %real addition
rdiv = 1; %real division
rsqrt = 1; %real square-root

%N is the Number of Transmitters
M=N; %the Number of Receivers


    aDetected = zeros(N,1);
   
    lamda = 1/SNR;
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %Step N1-B 
   % R=H'*H+lamda*eye(N);
    R = zeros(N,N);
fN1b=0;
for ii=1:N
    R(ii,ii:N)=H(:,ii)'*H(:,ii:N);
fN1b=fN1b+ (N-ii+1) * (M*cm+(M-1)*ca); %H'H is Hermitian
    R(ii,ii)=R(ii,ii)+lamda;
    fN1b=fN1b+ra; %H'H+lamda*I;
    R(ii+1:N,ii)=R(ii,ii+1:N)';   %H'H is Hermitian
end

    %Step N1-C
    [F, fN1c]=funcInvCholTrans2011(R);
    
    %Step N1-D
    z=H'*x;
    fN1d = N*(M*cm+(M-1)*ca);
    
    UndetectedAntenna = [1:N];
    DetectedAntenna = [];
    
    fN2 = 0;
    fN3 = 0;
    fN4 = 0;
    fN6 = 0;
    for n=N:-1:2
        % %Step N2,
        if n<N  %Step N2, n=N-1, N-2, ..., 2;
            F(n+1,:)=[];
            e=real(e-F(:,n+1).*conj(F(:,n+1)));
            fN2 = fN2 + n*(2 * rm+1 * ra   +    1*ra);
            F(:,n+1)=[];
        else  %Step N2, n=N;
            for ii=1:N
                e(ii,1)=sum(real(F(ii,ii:N)) .*real(F(ii,ii:N))+imag(F(ii,ii:N)) .*imag(F(ii,ii:N)));   
    fN2 = fN2 + ((N-ii+1)*rm+(N-ii)*ra)*2+1*ra;
            end
        end
        if fixedOrderForWorstCase
            eMaxValue = 0;
            iDetect = 1;
        else %optimal detection order
        [eMaxValue,iDetect] = max(e);
        end
        
        e(iDetect)=[];
        
        tempFrow = F(iDetect,:);
        F(iDetect,:) = [];
        F = [F
            tempFrow];

        DetectedAntenna = [DetectedAntenna  UndetectedAntenna(iDetect)];
        UndetectedAntenna(iDetect)=[];
             
        tmpz =z(iDetect,1);
        z(iDetect,:)=[];
        z(n,1)=tmpz;
        
        tmpRcol =R(:,iDetect);
        R(:,iDetect)=[];
        R(iDetect,:)=[];
        tmpRcolentry =tmpRcol(iDetect);
        tmpRcol(iDetect)=[];
        R=[R
            tmpRcol'];
        tmpRcol = [tmpRcol
            tmpRcolentry];
        R=[R tmpRcol];
        
        %Step N3
        for ii_givens=iDetect:(n-1)
            [GivensMatrix,ResultGivens]=func_Givens_efficient4row(F(n,ii_givens),F(n,ii_givens+1));
            fN3=fN3+15*rm+5*ra+1*rsqrt+1*rdiv;
            F(n,ii_givens)=0;
            F(n,ii_givens+1)=ResultGivens;
 F(1:ii_givens,ii_givens:ii_givens+1)=F(1:ii_givens,ii_givens:ii_givens+1)*GivensMatrix;
            %a row is [0 a] where a is the real.
             fN3=fN3+(ii_givens-1)*(3*cm+1*ca)+1*rm+1*rcm;% +1*rm+1*rcm=3 flops is for a Givens rotation to
             %rotate [0 a] where a is the real.  .
        end
        
        %Step N4
        aIterHat=F(n,n)*(F(:,n)'*z);
        fN4=fN4+n*cm+(n-1)*ca+1*rcm;

        %Step N5
        aIterSlicing = (sign(real(aIterHat))+i*sign(imag(aIterHat)))/sqrt(2);
        
        %Step N6
        z(n)=[];
        z=z-aIterSlicing*R(1:n-1,n);
          fN6=fN6+(n-1)*cm+(n-1)*ca;
        R(:,n)=[];
        R(n,:)=[];
        aDetected(DetectedAntenna(end),1)=aIterSlicing;
    end
    TotalFlops = fN1b +fN1c +fN1d + fN2 + fN3+ fN4+ fN6;
   % n=1
    F(n,:)=[];
    F(:,n)=[];
    
    %Step N4
    aIterHat=(F*F')*z;
    TotalFlops = TotalFlops + 1*rm+1*rcm;

    %Step N5
    aIterSlicing = (sign(real(aIterHat))+i*sign(imag(aIterHat)))/sqrt(2);
    

    DetectedAntenna = [DetectedAntenna  UndetectedAntenna(1)];
    aDetected(DetectedAntenna(end),1)=aIterSlicing;


==> Trans2015Detector.m <==
function   [TotalFlops,aRecover]=Trans2015Detector(N,SNR,H,yy,fixedOrderForWorstCase)
%This function implements the V-BLAST detector proposed in 
%  K. Pham and K. Lee, ¡°Low-Complexity SIC Detection Algorithms
% for Multiple-Input Multiple-Output Systems¡±, IEEE Trans. on Signal
% Processing, pp. 4625-4633, vol. 63, no. 17, Sept. 2015.

%fixedOrderForWorstCase=0 means optimal ordering

cm = 6; %complex multiplication
ca = 2; %complex addition
rcm = 2; %a real number multiply a complex number
rm = 1; %real multiplication
ra = 1; %real addition
rdiv = 1; %real division
rsqrt = 1; %real square-root


%N is the Number of Transmitters
M=N; %the Number of Receivers

    aDetected = zeros(N,1);

SquareSigma =  1/SNR; 

%Step 1 in Table I
t = H'*yy;
f1TableI = N*(M*cm+(M-1)*ca);

%Step 2 in Table I including the steps in Table II
[invR,kUnderline,TalbeIIflops]=TableIItrans2015(H,N,M,SquareSigma,fixedOrderForWorstCase);

%step 3 in Table I
t=t(kUnderline);  % yy
%Step 11 in Table I
f11TableI = 0;
%yUnderline = invR'*t;
for ii=1:N
    yUnderline(ii,1) = invR(1:ii,ii)'*t(1:ii);
    f11TableI=f11TableI+1*rcm+(ii-1)*cm+(ii-1)*ca;
end

%Steps 13, 14 and 15 in Table I
f13TableI = 0;
f15TableI = 0;
aIterSlicing =zeros(N,1);
aRecover = zeros(N,1);
for ii=N:-1:1
      aIterHatT15 =invR(ii,ii:N)*yUnderline(ii:N,1); %step 13
    f13TableI =f13TableI+1*rcm+(N-ii)*cm+(N-ii)*ca;
     aIterSlicing(ii,1) = (sign(real(aIterHatT15))+i*sign(imag(aIterHatT15)))/sqrt(2); %step 14
 aRecover(kUnderline(ii),1)=aIterSlicing(ii,1);
     yUnderline(ii,1) = (aIterSlicing(ii,1)-invR(ii,(ii+1):N)*yUnderline(ii+1:N,1))/invR(ii,ii);   %step 15
    f15TableI =f15TableI+(N-ii)*cm+(N-ii)*ca+1*rcm;
end
% (aIterSlicing-a(kUnderline))'
%  orderTemp =[1:N]
%  aIterSlicing(DetectedAntenna)-a
% (aRecover - a)'
% TotalFlops =          f1TableI+f2f3TableII+f5TableII+f12TableII+        f13TableII+f18TableII+f11TableI+f13TableI+f15TableI;
% TotalFlopsefficent =  f1TableI+f2f3TableII+f5TableII+f12TableIIefficent+f13TableII+f18TableII+f11TableI+f13TableI+f15TableI;
% TotalFlopswrong1 =  f1TableI+f2f3TableII+f5TableII+f12TableII+f13TableIIwrong1+f18TableII+f11TableI+f13TableI+f15TableI;
% TotalFlopswrong2 =  f1TableI+f2f3TableII+f5TableII+f12TableII+f13TableIIwrong2+f18TableII+f11TableI+f13TableI+f15TableI;

TotalFlops =          f1TableI+TalbeIIflops+f11TableI+f13TableI+f15TableI;

%f13TableIIwrong2




==> funcBackSubstituteInBook.m <==
 function [invR,flopsBackSubstitute]=funcBackSubstituteInBook(R)
 % This function implements Algorithm 3.1.2 (Row-Oriented Back Substitution) on p. 107 of the book: 
% G. H. Golub and C. F. Van Loan, Matrix Computations, Johns Hopkins
% University Press, Baltimore, MD, 3rd edition, 1996.
 
 N =size(R,1);
cm = 6; %complex multiplication
ca = 2; %complex addition
rcm = 2; %a real number multiply a complex number
rm = 1; %real multiplication
ra = 1; %real addition
rdiv = 1; %real division
rsqrt = 1; %real square-root



U=R; %to follow the symbol in the book.
flopsBackSubstitute=0;

% The following is Algorithm 3.1.2 (Row-Oriented Back Substitution) on p. 107 of the book: 
% G. H. Golub and C. F. Van Loan, Matrix Computations, Johns Hopkins
% University Press, Baltimore, MD, 3rd edition, 1996.
Imatrix = eye(N);
for ii = 1:N
b=Imatrix(:,ii);
c=zeros(N,1);
    jj=ii;
     c(jj)=1/U(jj,jj);
     flopsBackSubstitute = flopsBackSubstitute + 1*rdiv;
    for jj=ii-1:-1:1
        c(jj)=-U(jj,jj+1:ii)*c(jj+1:ii)/U(jj,jj); 
          flopsBackSubstitute = flopsBackSubstitute +1*rcm +(ii-jj-1)*cm + (ii-jj-1)*ca+1*rcm;
    end
    invR(:,ii) = c;
end



==> funcCholInBook.m <==
 function [G,flopsCholesky]=funcCholInBook(A)
 % This fuction implements  Algorithm 4.2.1 (GaxpyCholesky) on p. 164 of the book: 
% G. H. Golub and C. F. Van Loan, Matrix Computations, Johns Hopkins
% University Press, Baltimore, MD, 3rd edition, 1996.

 N =size(A,1);
cm = 6; %complex multiplication
ca = 2; %complex addition
rcm = 2; %a real number multiply a complex number
rm = 1; %real multiplication
ra = 1; %real addition
rdiv = 1; %real division
rsqrt = 1; %real square-root


G=zeros(N,N);
flopsCholesky = 0;
% The following is Algorithm 4.2.1 (GaxpyCholesky) on p. 164 of the book: 
% G. H. Golub and C. F. Van Loan, Matrix Computations, Johns Hopkins
% University Press, Baltimore, MD, 3rd edition, 1996.
for jj=1:N
     if jj>1
        G(jj:N,jj)= A(jj:N,jj)-G(jj:N,1:jj-1)*G(jj,1:jj-1)'; 
flopsjjEntry= (jj-1)*(2*rm+1*ra)+ (jj-2)*ra + ra;  %flops to compute G(jj,jj) that is real, approximately 
%equal to (jj-1)*(2*rm+2*ra)=(jj-1)/2*(1*cm+1*ca)
   flopsCholesky = flopsCholesky + (N-jj)*(jj-1)*cm + (N-jj)*(jj-2)*ca + (N-jj)*ca+flopsjjEntry; 
         G(jj:N,jj)= G(jj:N,jj)/sqrt( G(jj,jj));
         flopsCholesky = flopsCholesky + 1*rsqrt+1*rdiv+ (N-jj)*rcm+1*rm; %2(N-jj) flops
     else %jj=1
         G(jj:N,jj)= A(jj:N,jj)/sqrt( A(jj,jj)); % 1 sqrt ; N multiplications
         flopsCholesky = flopsCholesky + 1*rsqrt + 1*rdiv + (N-1)*rcm+1*rm;
     end
end


==> funcComplexGivensBook2row.m <==
function [givensComplex,result]=funcComplexGivensBook2row(u,v)
%This function implement the complex Givens rotation described on page  244 of the
%book: G. H. Golub and C. F. Van Loan, Matrix Computations, Johns Hopkins
% University Press, Baltimore, MD, 3rd edition, 1996.
u1=real(u); 
v1=real(v);
u2=-imag(u);
v2=-imag(v);

[givensA,cAlpha,sAlpha,ru]= realGivens2(u1,u2);
[givensB,cBelta,sBelta,rv]= realGivens2(v1,v2);
[givensC,cTheta,sTheta,rTheta]= realGivens2(ru,rv);
c=cTheta; 
e_iPhy = (cAlpha*cBelta+sAlpha*sBelta)+i*(cAlpha*sBelta-cBelta*sAlpha);
s=sTheta*e_iPhy;

givensComplex = [s c 
         c -s'];
  result=(rTheta/ru)*u;
     

==> funcInvCholTrans2011.m <==
function  [F, fN1c]=funcInvCholTrans2011(R)
cm = 6; %complex multiplication
ca = 2; %complex addition
rcm = 2; %a real number multiply a complex number
rm = 1; %real multiplication
ra = 1; %real addition
rdiv = 1; %real division
rsqrt = 1; %real square-root

N=size(R,1);

F(1,1) = sqrt(1/abs(R(1,1)));
fN1c=1*rdiv+1*rsqrt;
for n=2:N
    
    %equation (17a)
    %F'*v
    v=R(1:n-1,n);
  %  Fv=F'*v;
    for ii=1:n-1
     Fv(ii,1)=F(1:ii,ii)'*v(1:ii,1);
    fN1c=fN1c+(ii-1)*cm+1*rcm+(ii-1)*ca;
    end
    %(F'v)'*(F'v)
    FvFv=sum(abs(Fv).^2); 
     fN1c=fN1c+(n-1)*(2*rm+1*ra)+(n-1-1)*ra;% approximately equal to (n-1)*(2*rm+2*ra)=(n-1)/2*(1*cm+1*ca)

  %lamda=1/sqrt(Belta - (F'v)'(F'v))
       lamdaMMM = 1/sqrt(real(R(n,n)-FvFv));
            fN1c=fN1c+1*ra+1*rsqrt+1*rdiv;         
   
      %equation (17b)
    % F * (F'v)
   % FFv=F*Fv;
    for ii=1:n-1
        FFv(ii,1)=F(ii,ii:n-1)*Fv(ii:n-1,1);
    fN1c=fN1c+(n-ii-1)*cm+1*rcm+(n-ii-1)*ca;
    end
    %lamda*(F F'v)
    uM=-lamdaMMM * FFv;
    fN1c=fN1c+rcm*(n-1); %=2(n-1) real multiplications, i.e., 2(n-1) flops
    
    %equation (11)
    F=[F uM
       zeros(1,n-1) lamdaMMM];
    %flops = 0 
end

==> func_Givens_efficient4row.m <==
function  [givensComplexEfficient,R]=func_Givens_efficient4row(u,v)
%This function implements
%"Algorithm 3: Fast Complex Givens Rotations when f and g are 'well scaled'" in 
% D. Bindel, J. Demmel, W. Kahan and O. Marques, ¡°On Computing Givens
% rotations reliably and efficiently¡±, ACM Transactions on Mathematical
% Software (TOMS) archive, vol. 28 , Issue 2, June 2002. Available online
% at: www.netlib.org/lapack/lawns/downloads/.
F=u;
G=v;
u1=real(u);
u2=imag(u);
v1=real(v);
v2=imag(v);

 F2  = u1*u1+u2*u2;  % 2* 1+
 G2 = v1*v1+v2*v2;  % 2* 1+
FG2  = F2 + G2;   %1 +
D1 = 1/sqrt(F2*FG2); %` 1 div  1 sqrt  1 *
C = F2*D1; %1 *
FG2 = FG2*D1; %1 *
 R = F*FG2; %2 *
S  = F*D1;  %2 *
 S = conj(G)*S;  %4* 2+
 givensComplexEfficient = [-S' C
                        C  S];

==> magnify.m <==
function magnify(f1)
%
%magnify(f1)
%
%  Figure creates a magnification box when under the mouse
%  position when a button is pressed.  Press '+'/'-' while
%  button pressed to increase/decrease magnification. Press
%  '>'/'<' while button pressed to increase/decrease box size.
%  Hold 'Ctrl' while clicking to leave magnification on figure.
%
%  Example:
%     plot(1:100,randn(1,100),(1:300)/3,rand(1,300)), grid on,
%     magnify;
% Rick Hindman - 7/29/04
if (nargin == 0), f1 = gcf; end;
set(f1, ...
   'WindowButtonDownFcn',  @ButtonDownCallback, ...
   'WindowButtonUpFcn', @ButtonUpCallback, ...
   'WindowButtonMotionFcn', @ButtonMotionCallback, ...
   'KeyPressFcn', @KeyPressCallback);
return;
function ButtonDownCallback(src,eventdata)
   f1 = src;
   a1 = get(f1,'CurrentAxes');
   a2 = copyobj(a1,f1);
   set(f1, ...
      'UserData',[f1,a1,a2], ...
      'Pointer','fullcrosshair', ...
      'CurrentAxes',a2);
   set(a2, ...
      'UserData',[2,0.2], ...  %magnification, frame size
      'Color',get(a1,'Color'), ...
      'Box','on');
   xlabel(''); ylabel(''); zlabel(''); title('');
   set(get(a2,'Children'), ...
      'LineWidth', 2);
   set(a1, ...
      'Color',get(a1,'Color')*0.95);
   set(f1, ...
      'CurrentAxes',a1);
   ButtonMotionCallback(src);
return;
function ButtonUpCallback(src,eventdata)
   H = get(src,'UserData');
   f1 = H(1); a1 = H(2); a2 = H(3);
   set(a1, ...
      'Color',get(a2,'Color'));
   set(f1, ...
      'UserData',[], ...
      'Pointer','arrow', ...
      'CurrentAxes',a1);
   if ~strcmp(get(f1,'SelectionType'),'alt'),
      delete(a2);
   end;
return;
function ButtonMotionCallback(src,eventdata)
   H = get(src,'UserData');
   if ~isempty(H)
      f1 = H(1); a1 = H(2); a2 = H(3);
      a2_param = get(a2,'UserData');
      f_pos = get(f1,'Position');
      a1_pos = get(a1,'Position');
      [f_cp, a1_cp] = pointer2d(f1,a1);
      set(a2,'Position',[(f_cp./f_pos(3:4)) 0 0]+a2_param(2)*a1_pos(3)*[-1 -1 2 2]);
      a2_pos = get(a2,'Position');
   	set(a2,'XLim',a1_cp(1)+(1/a2_param(1))*(a2_pos(3)/a1_pos(3))*diff(get(a1,'XLim'))*[-0.5 0.5]);
   	set(a2,'YLim',a1_cp(2)+(1/a2_param(1))*(a2_pos(4)/a1_pos(4))*diff(get(a1,'YLim'))*[-0.5 0.5]);
   end;
return;
function KeyPressCallback(src,eventdata)
   H = get(gcf,'UserData');
   if ~isempty(H)
      f1 = H(1); a1 = H(2); a2 = H(3);
      a2_param = get(a2,'UserData');
      if (strcmp(get(f1,'CurrentCharacter'),'+') | strcmp(get(f1,'CurrentCharacter'),'='))
         a2_param(1) = a2_param(1)*1.2;
      elseif (strcmp(get(f1,'CurrentCharacter'),'-') | strcmp(get(f1,'CurrentCharacter'),'_'))
         a2_param(1) = a2_param(1)/1.2;
      elseif (strcmp(get(f1,'CurrentCharacter'),'<') | strcmp(get(f1,'CurrentCharacter'),','))
         a2_param(2) = a2_param(2)/1.2;
      elseif (strcmp(get(f1,'CurrentCharacter'),'>') | strcmp(get(f1,'CurrentCharacter'),'.'))
         a2_param(2) = a2_param(2)*1.2;
      end;
      set(a2,'UserData',a2_param);
   	ButtonMotionCallback(src);
   end;
return;
% Included for completeness (usually in own file)
function [fig_pointer_pos, axes_pointer_val] = pointer2d(fig_hndl,axes_hndl)
%
%pointer2d(fig_hndl,axes_hndl)
%
%	Returns the coordinates of the pointer (in pixels)
%	in the desired figure (fig_hndl) and the coordinates
%       in the desired axis (axes coordinates)
%
% Example:
%  figure(1),
%  hold on,
%  for i = 1:1000,
%     [figp,axp]=pointer2d;
%     plot(axp(1),axp(2),'.','EraseMode','none');
%     drawnow;
%  end;
%  hold off
% Rick Hindman - 4/18/01
if (nargin == 0), fig_hndl = gcf; axes_hndl = gca; end;
if (nargin == 1), axes_hndl = get(fig_hndl,'CurrentAxes'); end;
set(fig_hndl,'Units','pixels');
pointer_pos = get(0,'PointerLocation');	%pixels {0,0} lower left
fig_pos = get(fig_hndl,'Position');	%pixels {l,b,w,h}
fig_pointer_pos = pointer_pos - fig_pos([1,2]);
set(fig_hndl,'CurrentPoint',fig_pointer_pos);
if (isempty(axes_hndl)),
	axes_pointer_val = [];
elseif (nargout == 2),
	axes_pointer_line = get(axes_hndl,'CurrentPoint');
	axes_pointer_val = sum(axes_pointer_line)/2;
end;


==> realGivens2.m <==
function  [givens,c,s,r]= realGivens2(a,b)
%This function implement the real Givens rotation described by equation (5.1.8) in  the
%book: G. H. Golub and C. F. Van Loan, Matrix Computations, Johns Hopkins
% University Press, Baltimore, MD, 3rd edition, 1996.
    r=sqrt(a*a+b*b);
    ToShareDivision = 1/r;
    c=a*ToShareDivision;
    s=-b*ToShareDivision;
givens = [c s
    -s c];


